Non-scalar operators for the Potts model in arbitrary dimension

We investigate the operator content of the Q-state Potts model in arbitrary dimension, using the representation theory of the symmetric group. In particular we construct all possible tensors acting on N spins, corresponding to given symmetries under $S_Q$ and $S_N$, in terms of representations involving any Young diagram. These operators transform non-trivially under the group of spatial rotations, with a definite conformal spin. The two-point correlation functions are then computed, and their physical interpretation is given in terms of Fortuin-Kasteleyn clusters propagating between two neighbourhoods of each N spins. In two dimensions, we obtain analytically the critical exponent corresponding to each operator. In the simplest and physically most relevant cases, we confirm the values of the critical exponent and the conformal spin by numerical measurements, using both Monte Carlo simulations and transfer matrix diagonalisations. Our classification partially provides the structure of Jordan cells of the dilatation operator in arbitrary dimensions, which in turn gives rise to logarithmic correlation functions.

==> TensorsPotts.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    157725,       4516]
NotebookOptionsPosition[    151085,       4300]
NotebookOutlinePosition[    151444,       4316]
CellTagsIndexPosition[    151401,       4313]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "This", " ", "Mathematica", " ", "file", " ", "illustrates", " ", "our", 
   " ", "construction", " ", "of", " ", "operators", " ", "in", " ", "the", 
   " ", "Potts", " ", "model", " ", "based", " ", "on", " ", "the", " ", 
   RowBox[{"paper", ":", " ", 
    RowBox[{
     RowBox[{
     "\"\<Non-scalar operators for the Potts model in arbitrary \
dimension\>\"", ".", " ", "The"}], " ", "main", " ", "goal", " ", "is", " ", 
     "to", " ", "verify", " ", "the", " ", "conjecture", " ", 
     RowBox[{"(", "2.57", ")"}], " ", "that", " ", "gives", " ", "the", " ", 
     "poles", " ", "in", " ", "the", " ", "decomposition", " ", "of", " ", 
     "the", " ", "operators", " ", "in", " ", "terms", " ", "of", " ", 
     "secondary", " ", 
     RowBox[{"operators", ".", " ", "To"}], " ", "do", " ", "so", " ", 
     "several", " ", "implementations", " ", "are", " ", 
     RowBox[{"possible", ".", " ", "In"}], " ", "this", " ", "file", " ", 
     "we", " ", "use", " ", "a", " ", "very", " ", "similar", " ", "approach",
      " ", "as", " ", "in", " ", "the", " ", "paper", " ", "where", " ", 
     "Young", " ", "symmetrizers", " ", "act", " ", "on", " ", "a", " ", 
     "vector", " ", "space", " ", "of", " ", "size", " ", 
     RowBox[{"Q", "^", "N"}], " ", "where", " ", "N", " ", "is", " ", "the", 
     " ", "number", " ", "of", " ", 
     RowBox[{"spins", ".", " ", "An"}], " ", "other", " ", "implementation", 
     " ", "sometimes", " ", "faster", " ", "but", " ", "less", " ", 
     "explicit", " ", "can", " ", "also", " ", "be", " ", "considered", " ", 
     "by", " ", "working", " ", "directly", " ", "with", " ", 
     "KroneckerDelta", " ", 
     RowBox[{"functions", ".", " ", "In"}], " ", "the", " ", "following", " ",
      "only", " ", "the", " ", "first", " ", "implementation", " ", "is", " ", 
     RowBox[{"given", "."}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.700470540895665*^9, 3.700470602207527*^9}, {
  3.700550892083973*^9, 3.700550919302002*^9}}],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.697438849871676*^9, 3.697438851483884*^9}, {
  3.7004690713878317`*^9, 3.7004690736143417`*^9}, {3.700550949942329*^9, 
  3.7005509507350283`*^9}}],

Cell[BoxData[
 RowBox[{"Clear", "[", "\"\<Global`*\>\"", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "$ContextPath", "}"}], ",", 
    RowBox[{"Needs", "[", "\"\<Combinatorica`\>\"", "]"}]}], "]"}], 
  ";"}]], "Input"],

Cell[CellGroupData[{

Cell["Shortcuts ", "Subsection",
 CellChangeTimes->{{3.697439231877775*^9, 3.697439239059347*^9}, {
  3.697440105893558*^9, 3.6974401073133907`*^9}, {3.698659975371469*^9, 
  3.698659976673367*^9}, {3.700470273686955*^9, 3.700470275215522*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Kd", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"KroneckerDelta", "[", 
    RowBox[{"x", ",", "y"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"L", "[", "list_", "]"}], ":=", 
   RowBox[{"Length", "[", "list", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GenerateVariable", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Clear", "[", "\"\<x*\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Symbol", "[", 
         RowBox[{"\"\<x\>\"", "<>", 
          RowBox[{"ToString", "@", "i"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Poles", "[", 
    RowBox[{"\[Lambda]sub_", ",", "\[Lambda]ref_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", 
       RowBox[{"\[Lambda]S", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<=", 
             RowBox[{"L", "[", "\[Lambda]sub", "]"}]}], ",", 
            RowBox[{"\[Lambda]sub", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"L", "[", "\[Lambda]ref", "]"}]}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"\[Lambda]S", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"L", "[", "\[Lambda]S", "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"Q", "-", "n", "+", "i", "-", "1", "-", 
            RowBox[{"\[Lambda]ref", "[", 
             RowBox[{"[", 
              RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", "\[Lambda]k"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Lambda]k", ",", "1", ",", 
             RowBox[{
              RowBox[{"\[Lambda]ref", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}], "-", 
              RowBox[{"\[Lambda]S", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}]}], "}"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{
            RowBox[{"L", "[", "\[Lambda]ref", "]"}], "-", "1"}]}], "}"}]}], 
        "]"}], "//", "FullSimplify"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrintPoles", "[", 
   RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"list", "=", 
       RowBox[{"ListSubYDConsistent", "[", 
        RowBox[{
         RowBox[{"\[Lambda]q", "/.", 
          RowBox[{"Q", "\[Rule]", "20"}]}], ",", "\[Lambda]n"}], "]"}]}], ",",
       "tableSub"}], "}"}], ",", 
    RowBox[{
     RowBox[{"tableSub", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Q", "-", 
            RowBox[{"(", 
             RowBox[{"20", "-", 
              RowBox[{"list", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ")"}]}], "}"}], ",", 
          
          RowBox[{"list", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", 
             RowBox[{"2", ";;"}]}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"L", "[", "list", "]"}]}], "}"}]}], "]"}]}], ";", 
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Poles", "[", 
            RowBox[{
             RowBox[{"tableSub", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "\[Lambda]q"}], "]"}], ",", 
           RowBox[{"tableSub", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"L", "[", "tableSub", "]"}]}], "}"}]}], "]"}], ";"}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6974401202430773`*^9, 3.697440121335396*^9}, {
   3.697440799906691*^9, 3.6974408356570797`*^9}, {3.697441016628077*^9, 
   3.6974411126896143`*^9}, {3.697446585555737*^9, 3.69744658581082*^9}, {
   3.6974467371735687`*^9, 3.697446822884839*^9}, {3.697446876603774*^9, 
   3.6974470043487597`*^9}, {3.6978235252505407`*^9, 3.697823529674261*^9}, {
   3.697825583478602*^9, 3.697825595300522*^9}, {3.697825764320127*^9, 
   3.697825786102665*^9}, {3.6978264647644043`*^9, 3.6978265073503733`*^9}, 
   3.697826576014765*^9, {3.6978266708501368`*^9, 3.697826674933793*^9}, {
   3.697889790444104*^9, 3.6978897906525383`*^9}, {3.698657231248582*^9, 
   3.698657264663906*^9}, {3.698661043154889*^9, 3.69866104681246*^9}, {
   3.698829106150092*^9, 3.698829232455757*^9}, {3.698829282838503*^9, 
   3.69882929920383*^9}, {3.698829369655588*^9, 3.6988293728370733`*^9}, 
   3.699080474146843*^9, {3.699080526666315*^9, 3.699080802694313*^9}, {
   3.699080880126254*^9, 3.699080961848303*^9}, {3.699081072414728*^9, 
   3.699081099811202*^9}, {3.699081167600072*^9, 3.699081172255722*^9}, {
   3.699082814901308*^9, 3.699082880436179*^9}, {3.69908310046693*^9, 
   3.69908314179045*^9}, {3.699083197362903*^9, 3.6990832273636703`*^9}, {
   3.699083567946073*^9, 3.699083568869323*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Young Tableaux", "Subsection",
 CellChangeTimes->{{3.698657188149893*^9, 3.698657192515579*^9}, {
   3.698657223926642*^9, 3.698657227282469*^9}, {3.69865998092834*^9, 
   3.698659988902487*^9}, {3.6986600402337523`*^9, 3.6986600509652433`*^9}, 
   3.70046906359243*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListToYTFormat", "[", 
    RowBox[{"\[Lambda]_", ",", "list_"}], "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"list", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], "+", "1"}], ";;", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "j", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TransposeInd", "[", "indices_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"array", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"iarray", ",", "1", ",", 
           RowBox[{"L", "[", "indices", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"jarray", ",", "1", ",", 
           RowBox[{"L", "[", 
            RowBox[{"indices", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], "}"}],
      ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"array", "[", 
           RowBox[{"[", 
            RowBox[{"iarray", ",", 
             RowBox[{"1", ";;", 
              RowBox[{"L", "[", 
               RowBox[{"indices", "[", 
                RowBox[{"[", "iarray", "]"}], "]"}], "]"}]}]}], "]"}], "]"}], 
          "=", 
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"L", "[", 
              RowBox[{"indices", "[", 
               RowBox[{"[", "iarray", "]"}], "]"}], "]"}], "}"}]}], "]"}]}], 
         ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"iarray", ",", "1", ",", 
          RowBox[{"L", "[", "indices", "]"}]}], "}"}]}], "]"}], ";", 
      RowBox[{"array", "=", 
       RowBox[{"Transpose", "[", "array", "]"}]}], ";", 
      RowBox[{"array", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"array", "[", 
            RowBox[{"[", 
             RowBox[{"iarray", ",", "jarray"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"jarray", ",", "1", ",", 
             RowBox[{"L", "[", "indices", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"iarray", ",", "1", ",", 
           RowBox[{"L", "[", 
            RowBox[{"indices", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"indices", "[", 
           RowBox[{"[", 
            RowBox[{"indexLine", ",", "indexColumn"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"indexLine", ",", "1", ",", 
            RowBox[{"array", "[", 
             RowBox[{"[", "indexColumn", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"indexColumn", ",", "1", ",", 
          RowBox[{"L", "[", 
           RowBox[{"indices", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TransposeYD", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]", "]"}]}], ",", "indices"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"indices", " ", "=", " ", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{"\[Lambda]", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", "n", "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"indices", "=", 
        RowBox[{"TransposeInd", "[", "indices", "]"}]}], ";", 
       RowBox[{"YTtoYD", "[", "indices", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"IsYD", "[", "\[Lambda]_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"isYT", "=", "True"}], "}"}], ",", 
       RowBox[{
        RowBox[{"Do", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", 
               RowBox[{"iLine", "+", "1"}], "]"}], "]"}], ">", 
             RowBox[{"\[Lambda]", "[", 
              RowBox[{"[", "iLine", "]"}], "]"}]}], ",", 
            RowBox[{"isYT", "=", "False"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"iLine", ",", "1", ",", 
            RowBox[{
             RowBox[{"L", "[", "\[Lambda]", "]"}], "-", "1"}]}], "}"}]}], 
         "]"}], ";", "isYT"}]}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"IsSubYD", "[", 
    RowBox[{"\[Lambda]sub_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"isSub", "=", "True"}], ",", 
       RowBox[{"Q", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"[", "indexLine", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"indexLine", ",", "1", ",", 
            RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"Qsub", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"\[Lambda]sub", "[", 
           RowBox[{"[", "indexLine", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"indexLine", ",", "1", ",", 
            RowBox[{"L", "[", "\[Lambda]sub", "]"}]}], "}"}]}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Lambda]sub", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ">", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"isSub", "=", "False"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", 
          RowBox[{"Min", "[", 
           RowBox[{
            RowBox[{"L", "[", "\[Lambda]sub", "]"}], ",", 
            RowBox[{"L", "[", "\[Lambda]", "]"}]}], "]"}]}], "}"}]}], "]"}], 
      ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Q", "\[NotEqual]", "Qsub"}], ",", 
        RowBox[{"isSub", "=", "False"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "\[Lambda]sub", "]"}], ">", 
         RowBox[{"L", "[", "\[Lambda]", "]"}]}], ",", 
        RowBox[{"isSub", "=", "False"}]}], "]"}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"\[Lambda]sub", "==", "\[Lambda]"}], ",", 
        RowBox[{"isSub", "=", "False"}]}], "]"}], ";", "isSub"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubYD", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Q", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"[", "indexLine", "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"indexLine", ",", "1", ",", 
           RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"IntegerPartitions", "[", "Q", "]"}], ",", 
       RowBox[{
        RowBox[{"IsSubYD", "[", 
         RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDConsistency", "[", 
    RowBox[{"\[Lambda]sub_", ",", "\[Lambda]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T\[Lambda]sub", "=", 
        RowBox[{"TransposeYD", "[", "\[Lambda]sub", "]"}]}], ",", 
       RowBox[{"T\[Lambda]", "=", 
        RowBox[{"TransposeYD", "[", "\[Lambda]", "]"}]}], ",", "dif"}], "}"}],
      ",", 
     RowBox[{
      RowBox[{"dif", "=", 
       RowBox[{"T\[Lambda]", "-", 
        RowBox[{"T\[Lambda]sub", "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"\[Lambda]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Max", "[", "dif", "]"}], ">", "1"}], " ", "||", " ", 
         RowBox[{
          RowBox[{"SizeYD", "[", "\[Lambda]", "]"}], "\[NotEqual]", 
          RowBox[{"SizeYD", "[", "\[Lambda]sub", "]"}]}]}], ",", "False", ",",
         "True"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDConsistencySn", "[", 
    RowBox[{"\[Lambda]sub_", ",", "\[Lambda]n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"L", "[", "\[Lambda]n", "]"}], ">", "1"}], ",", "False", ",", 
      "True"}], "]"}], "/;", 
    RowBox[{
     RowBox[{"L", "[", "\[Lambda]sub", "]"}], "==", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YDConsistencySn", "[", 
    RowBox[{"\[Lambda]sub_", ",", "\[Lambda]n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T\[Lambda]sub", "=", 
        RowBox[{"TransposeYD", "[", 
         RowBox[{"\[Lambda]sub", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"T\[Lambda]", "=", 
        RowBox[{"TransposeYD", "[", "\[Lambda]n", "]"}]}], ",", "dif"}], 
      "}"}], ",", 
     RowBox[{
      RowBox[{"dif", "=", 
       RowBox[{"T\[Lambda]", "-", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "<=", 
             RowBox[{"L", "[", "T\[Lambda]sub", "]"}]}], ",", 
            RowBox[{"T\[Lambda]sub", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"L", "[", "T\[Lambda]", "]"}]}], "}"}]}], "]"}]}]}], ";", 
      
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Max", "[", "dif", "]"}], ">", "1"}], " ", ",", "False", ",",
         "True"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubYDConsistent", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"ListSubYD", "[", "\[Lambda]", "]"}], ",", 
     RowBox[{
      RowBox[{"YDConsistency", "[", 
       RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubYDConsistent", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Lambda]n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"ListYDCons1", "=", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"ListSubYD", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{
          RowBox[{"YDConsistency", "[", 
           RowBox[{"#", ",", "\[Lambda]"}], "]"}], "&"}]}], "]"}]}], "}"}], 
     ",", 
     RowBox[{"Select", "[", 
      RowBox[{"ListYDCons1", ",", 
       RowBox[{
        RowBox[{"YDConsistencySn", "[", 
         RowBox[{"#", ",", "\[Lambda]n"}], "]"}], "&"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YTtoYD", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"L", "[", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "iLine", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"iLine", ",", "1", ",", 
        RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SizeYT", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"YTtoYD", "[", "\[Lambda]", "]"}], "[", 
      RowBox[{"[", "iLine", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"iLine", ",", "1", ",", 
       RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SizeYD", "[", "\[Lambda]_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"[", "iLine", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"iLine", ",", "1", ",", 
        RowBox[{"L", "[", "\[Lambda]", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"SubYT", "[", 
     RowBox[{"\[Lambda]DSub_", ",", "\[Lambda]T_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Lambda]TSub", "=", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"\[Lambda]TSub", "=", 
        RowBox[{"Append", "[", 
         RowBox[{"\[Lambda]TSub", ",", 
          RowBox[{"\[Lambda]T", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"iLine", " ", "\[LessEqual]", 
             RowBox[{"L", "[", "\[Lambda]DSub", "]"}]}], ",", 
            RowBox[{"\[Lambda]TSub", "=", 
             RowBox[{"Append", "[", 
              RowBox[{"\[Lambda]TSub", ",", 
               RowBox[{"\[Lambda]T", "[", 
                RowBox[{"[", 
                 RowBox[{"iLine", ",", 
                  RowBox[{"1", ";;", 
                   RowBox[{"\[Lambda]DSub", "[", 
                    RowBox[{"[", "iLine", "]"}], "]"}]}]}], "]"}], "]"}]}], 
              "]"}]}]}], "]"}], ";", 
          RowBox[{
           RowBox[{"\[Lambda]TSub", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"\[Lambda]TSub", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"\[Lambda]T", "[", 
              RowBox[{"[", 
               RowBox[{"iLine", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"L", "[", "\[Lambda]DSub", "]"}], 
                    "\[GreaterEqual]", "iLine"}], ",", 
                    RowBox[{"\[Lambda]DSub", "[", 
                    RowBox[{"[", "iLine", "]"}], "]"}], ",", "0"}], "]"}], 
                  "+", "1"}], ";;"}]}], "]"}], "]"}]}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"iLine", ",", "2", ",", 
           RowBox[{"L", "[", "\[Lambda]T", "]"}]}], "}"}]}], "]"}], ";", 
       "\[Lambda]TSub"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubYTConsistent", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"listYD", "=", 
       RowBox[{"ListSubYDConsistent", "[", 
        RowBox[{"YTtoYD", "[", "\[Lambda]", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SubYT", "[", 
        RowBox[{
         RowBox[{"listYD", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Lambda]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"L", "[", "listYD", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubYTConsistent", "[", 
    RowBox[{"\[Lambda]_", ",", "\[Lambda]n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"listYD", "=", 
       RowBox[{"ListSubYDConsistent", "[", 
        RowBox[{
         RowBox[{"YTtoYD", "[", "\[Lambda]", "]"}], ",", 
         RowBox[{"YTtoYD", "[", "\[Lambda]n", "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SubYT", "[", 
        RowBox[{
         RowBox[{"listYD", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "\[Lambda]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"L", "[", "listYD", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.698657239631495*^9, 3.69865723995849*^9}, {
   3.69865727550132*^9, 3.698657275743746*^9}, {3.698658261921214*^9, 
   3.698658408499782*^9}, {3.698658444364667*^9, 3.698658526149437*^9}, {
   3.6986585611941977`*^9, 3.698658562102984*^9}, {3.69865886226672*^9, 
   3.698658883956555*^9}, {3.698658977938508*^9, 3.698658994180212*^9}, {
   3.698659031051519*^9, 3.6986591548530197`*^9}, {3.698659300852459*^9, 
   3.6986594718762407`*^9}, {3.698659704536817*^9, 3.698659731903788*^9}, 
   3.698659992949527*^9, 3.698661056038165*^9, {3.698661605241678*^9, 
   3.698661727168593*^9}, {3.6986618122418633`*^9, 3.698661913714684*^9}, {
   3.698664743370632*^9, 3.698664748026766*^9}, {3.698732328394939*^9, 
   3.698732438036355*^9}, {3.6988266592774267`*^9, 3.69882682087781*^9}, {
   3.6988271004389687`*^9, 3.698827192369529*^9}, {3.6988272332697*^9, 
   3.698827264969215*^9}, {3.698827296899786*^9, 3.6988272994448013`*^9}, {
   3.6988377127287416`*^9, 3.6988379128396797`*^9}, {3.6988379838956738`*^9, 
   3.698838043307501*^9}, {3.698838085328718*^9, 3.698838086058393*^9}, {
   3.698838135788744*^9, 3.698838147583177*^9}, {3.698844794632811*^9, 
   3.698844849935607*^9}, {3.69884489113365*^9, 3.6988451322309523`*^9}, {
   3.698845174776168*^9, 3.6988452264360733`*^9}, {3.698845265469475*^9, 
   3.698845302307809*^9}, {3.6989462113682957`*^9, 3.698946306087178*^9}, {
   3.698946406875045*^9, 3.698946420024426*^9}, {3.6989544598354893`*^9, 
   3.698954462366714*^9}, {3.6990373293603163`*^9, 3.699037367913127*^9}, {
   3.699037430524652*^9, 3.699037460283511*^9}, {3.699037507132648*^9, 
   3.699037567769558*^9}, {3.6990376072611933`*^9, 3.699037614615961*^9}, {
   3.6990377886452417`*^9, 3.6990377924958963`*^9}, {3.699037853351533*^9, 
   3.699037875545287*^9}, {3.699038618417124*^9, 3.699038622692361*^9}, {
   3.699038659977124*^9, 3.6990386930254593`*^9}, {3.699038739914372*^9, 
   3.699038747653777*^9}, {3.699038784970869*^9, 3.699038807310405*^9}, {
   3.6990389270781593`*^9, 3.699038939205105*^9}, {3.69903901104464*^9, 
   3.699039065601569*^9}, {3.69903910270007*^9, 3.699039155250885*^9}, 
   3.6990391928387203`*^9, {3.699039251792602*^9, 3.699039294139138*^9}, 
   3.69904021544744*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Tensors", "Subsection",
 CellChangeTimes->{{3.698657200620454*^9, 3.6986572095330276`*^9}, {
   3.6986600117047462`*^9, 3.698660053540036*^9}, 3.700469066258469*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"ToIndex", ",", "ToState", ",", "t", ",", "tNorm"}], "]"}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToIndex", "[", 
    RowBox[{"state_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"FromDigits", "[", 
     RowBox[{
      RowBox[{"state", "-", "1"}], ",", "q"}], "]"}], "+", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToState", "[", 
    RowBox[{"index_", ",", "q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{"1", ",", 
      RowBox[{"{", "n", "}"}]}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q", "\[Equal]", "1"}], " ", "&&", " ", 
      RowBox[{"index", "\[Equal]", "1"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToState", "[", 
    RowBox[{"index_", ",", "q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"IntegerDigits", "[", 
     RowBox[{
      RowBox[{"index", "-", "1"}], ",", "q", ",", "n"}], "]"}], "+", "1"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6986634297995567`*^9, 3.6986634520059767`*^9}, {
  3.6989478658297033`*^9, 3.698947878056609*^9}, {3.6989529338229847`*^9, 
  3.69895293469163*^9}, {3.699177993714528*^9, 3.699178058546166*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"t", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]q", "]"}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}], ",", "tensor"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"tensor", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Kd", "[", 
           RowBox[{"iState", ",", 
            RowBox[{"ToIndex", "[", 
             RowBox[{"stateIni", ",", "q"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"iState", ",", "1", ",", 
            RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]n", "]"}], ",", "tensor", ",", 
          "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASym", "[", "\[Lambda]n", "]"}], ",", "tensor", ",", 
          "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASym", "[", "\[Lambda]q", "]"}], ",", "tensor", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]q", "]"}], ",", "tensor", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSymFirstLineOnTens", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "tensor", ",", "Q", ",", "q", 
          ",", "n"}], "]"}]}]}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tSub", "[", 
     RowBox[{
     "\[Lambda]q0_", ",", "\[Lambda]q_", ",", "\[Lambda]n_", ",", 
      "stateIni_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]q", "]"}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}], ",", "tensor"}], "}"}],
       ",", 
      RowBox[{
       RowBox[{"tensor", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Kd", "[", 
           RowBox[{"iState", ",", 
            RowBox[{"ToIndex", "[", 
             RowBox[{"stateIni", ",", "q"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"iState", ",", "1", ",", 
            RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]n", "]"}], ",", "tensor", ",", 
          "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASym", "[", "\[Lambda]n", "]"}], ",", "tensor", ",", 
          "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASym", "[", "\[Lambda]q", "]"}], ",", "tensor", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]q", "]"}], ",", "tensor", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSymFirstLineOnTens", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", "tensor", ",", "Q", ",", "q", 
          ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASymRed", "[", "\[Lambda]q0", "]"}], ",", "tensor", 
          ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tensor", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSymRed", "[", "\[Lambda]q0", "]"}], ",", "tensor", 
          ",", "n"}], "]"}]}]}]}], "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tNorm", "[", 
    RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", " ", "=", " ", 
        RowBox[{"t", "[", 
         RowBox[{"\[Lambda]q", ",", "\[Lambda]n", ",", "stateIni"}], "]"}]}], 
       ",", 
       RowBox[{"YTSub", "=", 
        RowBox[{"ListSubYTConsistent", "[", 
         RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], ",", "vars", ",",
        "sols"}], "}"}], ",", 
     RowBox[{
      RowBox[{"vars", "=", 
       RowBox[{"GenerateVariable", "[", 
        RowBox[{
         RowBox[{"L", "[", "YTSub", "]"}], "+", "1"}], "]"}]}], ";", 
      RowBox[{"sols", "=", " ", 
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"t", "\[Equal]", 
          RowBox[{
           RowBox[{"vars", "[", 
            RowBox[{"[", "1", "]"}], "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FirstOrder", "[", 
              RowBox[{"stateIni", ",", "\[Lambda]q", ",", "\[Lambda]n"}], 
              "]"}], "-", 
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"vars", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "*", 
                RowBox[{"Module", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"subTens", "=", 
                    RowBox[{"tNorm", "[", 
                    RowBox[{
                    RowBox[{"YTSub", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", "\[Lambda]n", 
                    ",", "stateIni"}], "]"}]}], ",", 
                    RowBox[{"n", "=", 
                    RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}]}], "}"}], 
                  ",", 
                  RowBox[{
                   RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungASymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", 
                   RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungSymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", "subTens"}]}], 
                 "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "2", ",", 
                 RowBox[{"L", "[", "vars", "]"}]}], "}"}]}], "]"}]}], 
            ")"}]}]}], ",", "vars"}], "]"}]}], ";", 
      RowBox[{"t", "=", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{"(", 
          RowBox[{"t", "/", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "]"}], "/.", 
        RowBox[{"sols", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "t"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tSols", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", " ", "=", " ", 
         RowBox[{"t", "[", 
          RowBox[{"\[Lambda]q", ",", "\[Lambda]n", ",", "stateIni"}], "]"}]}],
         ",", 
        RowBox[{"YTSub", "=", 
         RowBox[{"ListSubYTConsistent", "[", 
          RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], ",", "vars", 
        ",", "sols"}], "}"}], ",", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"GenerateVariable", "[", 
         RowBox[{
          RowBox[{"L", "[", "YTSub", "]"}], "+", "1"}], "]"}]}], ";", 
       RowBox[{"sols", "=", " ", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"t", "\[Equal]", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FirstOrder", "[", 
               RowBox[{"stateIni", ",", "\[Lambda]q", ",", "\[Lambda]n"}], 
               "]"}], "-", 
              RowBox[{"Parallelize", "[", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"vars", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"Module", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"subTens", "=", 
                    RowBox[{"tNorm", "[", 
                    RowBox[{
                    RowBox[{"YTSub", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", "\[Lambda]n", 
                    ",", "stateIni"}], "]"}]}], ",", 
                    RowBox[{"n", "=", 
                    RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungASymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", 
                    RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungSymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", "subTens"}]}], 
                   "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "2", ",", 
                   RowBox[{"L", "[", "vars", "]"}]}], "}"}]}], "]"}], "]"}]}],
              ")"}]}]}], ",", "vars"}], "]"}]}], ";", 
       RowBox[{"t", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "/", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"sols", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Q", "-", 
                RowBox[{"SizeYD", "[", 
                 RowBox[{
                  RowBox[{"YTtoYD", "[", 
                   RowBox[{"YTSub", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{
               RowBox[{"YTtoYD", "[", 
                RowBox[{"YTSub", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;"}], "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"L", "[", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tNormRef", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "\[Lambda]q", "]"}], "\[Equal]", "1"}], ",", 
            "0", ",", 
            RowBox[{"\[Lambda]q", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}], ",", "\[Lambda]Tq", 
        ",", "\[Lambda]Tn", ",", "stateIni"}], "}"}], ",", 
      RowBox[{
       RowBox[{"\[Lambda]Tq", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "/.", 
           RowBox[{"Q", "\[Rule]", "q"}]}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "q"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"\[Lambda]Tn", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"stateIni", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"q", "-", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tNorm", "[", 
         RowBox[{"\[Lambda]Tq", ",", "\[Lambda]Tn", ",", "stateIni"}], "]"}], 
        "//", "FullSimplify"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tNormRef", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "permN_"}], "]"}], ":=", 
    
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "\[Lambda]q", "]"}], "\[Equal]", "1"}], ",", 
            "0", ",", 
            RowBox[{"\[Lambda]q", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}], ",", "\[Lambda]Tq", 
        ",", "\[Lambda]Tn", ",", "stateIni"}], "}"}], ",", 
      RowBox[{
       RowBox[{"\[Lambda]Tq", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "/.", 
           RowBox[{"Q", "\[Rule]", "q"}]}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "q"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"\[Lambda]Tn", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\[Lambda]Tq", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"stateIni", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"q", "-", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"stateIniNew", "=", "stateIni"}], "}"}], ",", 
         RowBox[{
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"stateIniNew", "[", 
               RowBox[{"[", 
                RowBox[{"permN", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "=", 
              RowBox[{"stateIni", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ";"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
          RowBox[{"stateIni", "=", "stateIniNew"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "stateIni", "]"}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Print", "[", "\[Lambda]Tq", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", "\[Lambda]Tn", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"tNorm", "[", 
         RowBox[{"\[Lambda]Tq", ",", "\[Lambda]Tn", ",", "stateIni"}], "]"}], 
        "//", "FullSimplify"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CoefsSub", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}], ",", "\[Lambda]Tq", 
        ",", "\[Lambda]Tn", ",", "stateIni"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"\[Lambda]q", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", "n"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Tq", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "/.", 
           RowBox[{"Q", "\[Rule]", "q"}]}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "q"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Tn", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"stateIni", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"q", "-", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tSols", "[", 
        RowBox[{"\[Lambda]Tq", ",", "\[Lambda]Tn", ",", "stateIni"}], 
        "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tNormFrRef", "[", 
     RowBox[{
     "\[Lambda]q_", ",", "\[Lambda]n_", ",", "q_", ",", "indices_", ",", 
      "permN_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"qRef", "=", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"L", "[", "\[Lambda]q", "]"}], "\[Equal]", "1"}], ",", 
            "0", ",", 
            RowBox[{"\[Lambda]q", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
          RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}]}], ",", 
        RowBox[{"tRef", "=", 
         RowBox[{"tNormRef", "[", 
          RowBox[{"\[Lambda]q", ",", "\[Lambda]n", ",", "permN"}], "]"}]}], 
        ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}], ",", "tens", ",", 
        "stateIniRef"}], "}"}], ",", 
      RowBox[{
       RowBox[{"stateIniRef", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"qRef", "-", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"SizeYD", "[", 
             RowBox[{"\[Lambda]q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tens", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"k", "=", "1"}], ",", "map", ",", 
              RowBox[{"state", "=", 
               RowBox[{"ToState", "[", 
                RowBox[{"index", ",", "q", ",", "n"}], "]"}]}], ",", 
              "equivState"}], "}"}], ",", 
            RowBox[{
             RowBox[{"map", "=", 
              RowBox[{"Table", "[", 
               RowBox[{"0", ",", 
                RowBox[{"{", "q", "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"equivState", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"MemberQ", "[", 
                   RowBox[{"indices", ",", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}]}], "]"}], ",", 
                  RowBox[{"qRef", "-", 
                   RowBox[{"SizeYD", "[", 
                    RowBox[{"\[Lambda]q", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "+", 
                   RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{"indices", ",", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}]}], "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ",", 
                  "\[IndentingNewLine]", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"map", "[", 
                    RowBox[{"[", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}], "]"}], "]"}], 
                    "\[NotEqual]", "0"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"map", "[", 
                    RowBox[{"[", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}], "]"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"map", "[", 
                    RowBox[{"[", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}], "]"}], "]"}], "=", 
                    "k"}], ";", 
                    RowBox[{"k", "=", 
                    RowBox[{"k", "+", "1"}]}], ";", 
                    RowBox[{"map", "[", 
                    RowBox[{"[", 
                    RowBox[{"state", "[", 
                    RowBox[{"[", "iPos", "]"}], "]"}], "]"}], "]"}]}]}], 
                   "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"iPos", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
             
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ToIndex", "[", 
                   RowBox[{"equivState", ",", "qRef"}], "]"}], ">", 
                  RowBox[{"qRef", "^", "n"}]}], ",", 
                 RowBox[{"Print", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"ToState", "[", 
                    RowBox[{"index", ",", "q", ",", "n"}], "]"}], ",", 
                    "equivState"}], "}"}], "]"}]}], "]"}], ";"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"k", ">", 
                RowBox[{"(", 
                 RowBox[{"1", "+", "qRef", "-", 
                  RowBox[{"SizeYD", "[", 
                   RowBox[{"\[Lambda]q", "[", 
                    RowBox[{"[", 
                    RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], ")"}]}], ",", 
               
               RowBox[{
                RowBox[{"equivState", "=", 
                 RowBox[{"{", "0", "}"}]}], ";", "0"}], ",", 
               RowBox[{"tRef", "[", 
                RowBox[{"[", 
                 RowBox[{"ToIndex", "[", 
                  RowBox[{"equivState", ",", "qRef"}], "]"}], "]"}], "]"}]}], 
              "]"}]}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"index", ",", "1", ",", 
            RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"tNormCanonical", "[", 
      RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
     RowBox[{"tNormFrRef", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Q", "-", 
           RowBox[{"SizeYD", "[", 
            RowBox[{"YTtoYD", "[", 
             RowBox[{"\[Lambda]q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
         
         RowBox[{"YTtoYD", "[", 
          RowBox[{"\[Lambda]q", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"YTtoYD", "[", "\[Lambda]n", "]"}], ",", 
       RowBox[{"SizeYT", "[", "\[Lambda]q", "]"}], ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"\[Lambda]q", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tNormCanonical", "[", 
    RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"permutationN", ",", 
       RowBox[{"indices", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{"\[Lambda]q", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"permutationN", "=", 
       RowBox[{"Table", "[", 
        RowBox[{"0", ",", 
         RowBox[{"{", 
          RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"k", "=", "1"}], ",", 
          RowBox[{"nInd", "=", 
           RowBox[{"L", "[", "indices", "]"}]}], ",", 
          RowBox[{"n", "=", 
           RowBox[{"L", "[", "stateIni", "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"permutationN", "[", 
              RowBox[{"[", 
               RowBox[{"n", "-", "nInd", "+", "i"}], "]"}], "]"}], "=", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"stateIni", ",", 
                RowBox[{"indices", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"L", "[", "indices", "]"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Do", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"While", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"permutationN", ",", "k"}], "]"}], ",", 
              RowBox[{"k", "=", 
               RowBox[{"k", "+", "1"}]}]}], "]"}], ";", 
            RowBox[{
             RowBox[{"permutationN", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "=", "k"}], ";"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"n", "-", "nInd"}]}], "}"}]}], "]"}], ";"}]}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "permutationN", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"tNormFrRef", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Q", "-", 
            RowBox[{"SizeYD", "[", 
             RowBox[{"YTtoYD", "[", 
              RowBox[{"\[Lambda]q", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"YTtoYD", "[", 
           RowBox[{"\[Lambda]q", "[", 
            RowBox[{"[", 
             RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"YTtoYD", "[", "\[Lambda]n", "]"}], ",", 
        RowBox[{"SizeYT", "[", "\[Lambda]q", "]"}], ",", 
        RowBox[{"Flatten", "[", 
         RowBox[{"\[Lambda]q", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], ",", "permutationN"}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"tSolsCanonical", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_", ",", "stateIni_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", " ", "=", " ", 
         RowBox[{"t", "[", 
          RowBox[{"\[Lambda]q", ",", "\[Lambda]n", ",", "stateIni"}], "]"}]}],
         ",", 
        RowBox[{"YTSub", "=", 
         RowBox[{"ListSubYTConsistent", "[", 
          RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], ",", "vars", 
        ",", "sols"}], "}"}], ",", 
      RowBox[{
       RowBox[{"vars", "=", 
        RowBox[{"GenerateVariable", "[", 
         RowBox[{
          RowBox[{"L", "[", "YTSub", "]"}], "+", "1"}], "]"}]}], ";", 
       RowBox[{"sols", "=", " ", 
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{"t", "\[Equal]", 
           RowBox[{
            RowBox[{"vars", "[", 
             RowBox[{"[", "1", "]"}], "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"FirstOrder", "[", 
               RowBox[{"stateIni", ",", "\[Lambda]q", ",", "\[Lambda]n"}], 
               "]"}], "-", 
              RowBox[{"Parallelize", "[", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"vars", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "*", 
                  RowBox[{"Module", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"subTens", "=", 
                    RowBox[{"tNormCanonical", "[", 
                    RowBox[{
                    RowBox[{"YTSub", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], ",", "\[Lambda]n", 
                    ",", "stateIni"}], "]"}]}], ",", 
                    RowBox[{"n", "=", 
                    RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}]}], "}"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungASymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", 
                    RowBox[{"subTens", "=", 
                    RowBox[{"ActSqLLPerOnTens", "[", 
                    RowBox[{
                    RowBox[{"YoungSymRed", "[", "\[Lambda]q", "]"}], ",", 
                    "subTens", ",", "n"}], "]"}]}], ";", "subTens"}]}], 
                   "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", "2", ",", 
                   RowBox[{"L", "[", "vars", "]"}]}], "}"}]}], "]"}], "]"}]}],
              ")"}]}]}], ",", "vars"}], "]"}]}], ";", 
       RowBox[{"t", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "/", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
         RowBox[{"sols", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Factor", "[", 
             RowBox[{
              RowBox[{"sols", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
            RowBox[{"Join", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Q", "-", 
                RowBox[{"SizeYD", "[", 
                 RowBox[{
                  RowBox[{"YTtoYD", "[", 
                   RowBox[{"YTSub", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
              RowBox[{
               RowBox[{"YTtoYD", "[", 
                RowBox[{"YTSub", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", "-", "1"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;"}], "]"}], "]"}]}], "]"}]}], "}"}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"L", "[", 
            RowBox[{"sols", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CoefsSubCanonical", "[", 
     RowBox[{"\[Lambda]q_", ",", "\[Lambda]n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYD", "[", "\[Lambda]n", "]"}]}], ",", "\[Lambda]Tq", 
        ",", "\[Lambda]Tn", ",", "stateIni"}], "}"}], ",", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"\[Lambda]q", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "+", "n"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Tq", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{
          RowBox[{"\[Lambda]q", "/.", 
           RowBox[{"Q", "\[Rule]", "q"}]}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "q"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[Lambda]Tn", "=", 
        RowBox[{"ListToYTFormat", "[", 
         RowBox[{"\[Lambda]n", ",", 
          RowBox[{"Table", "[", 
           RowBox[{"i", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"stateIni", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"q", "-", "i"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"n", "-", "1"}], ",", "0", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"tSolsCanonical", "[", 
        RowBox[{"\[Lambda]Tq", ",", "\[Lambda]Tn", ",", "stateIni"}], 
        "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.698661558349267*^9, 3.698661586391707*^9}, {
   3.698661925507352*^9, 3.698661987558515*^9}, {3.698662350399713*^9, 
   3.698662393832037*^9}, {3.698662617563881*^9, 3.6986626308156767`*^9}, {
   3.698662673082592*^9, 3.698662680126389*^9}, {3.6986691995670958`*^9, 
   3.698669211171997*^9}, {3.69882944395152*^9, 3.6988294464469624`*^9}, 
   3.698829479309402*^9, {3.698945743389835*^9, 3.698945771306552*^9}, {
   3.698945812211296*^9, 3.6989459453845863`*^9}, {3.698945994985066*^9, 
   3.698946003193424*^9}, {3.6989460409884233`*^9, 3.698946043717617*^9}, {
   3.698947699981682*^9, 3.698947786949988*^9}, {3.698947831828891*^9, 
   3.6989478323141336`*^9}, {3.698951340992817*^9, 3.6989515555439253`*^9}, {
   3.698951635590859*^9, 3.69895174284249*^9}, {3.69895179839965*^9, 
   3.698952035864091*^9}, {3.698952125742937*^9, 3.698952134284375*^9}, {
   3.6989521659633837`*^9, 3.698952188216687*^9}, {3.698952725492131*^9, 
   3.698952912499324*^9}, {3.698952944984157*^9, 3.698952945578013*^9}, {
   3.698953087340232*^9, 3.698953087678524*^9}, 3.698953175444454*^9, {
   3.698953557709876*^9, 3.6989535578411827`*^9}, {3.698953610292851*^9, 
   3.698953622782655*^9}, {3.6989548919037037`*^9, 3.698954892691464*^9}, 
   3.698988848287003*^9, {3.699025371088306*^9, 3.699025376667218*^9}, {
   3.699033982947844*^9, 3.699034006667636*^9}, {3.699034159338059*^9, 
   3.699034192007958*^9}, {3.69903429075078*^9, 3.699034290846567*^9}, {
   3.699035093136392*^9, 3.6990351662769947`*^9}, {3.699035217912578*^9, 
   3.699035219000745*^9}, {3.69903525576753*^9, 3.699035255847872*^9}, {
   3.6990360494520397`*^9, 3.6990360531203613`*^9}, {3.699040414157251*^9, 
   3.699040433823348*^9}, {3.6990419115265627`*^9, 3.699041953952839*^9}, {
   3.699070957895002*^9, 3.699070964978964*^9}, {3.6990711583182373`*^9, 
   3.6990711606162786`*^9}, {3.699071590413598*^9, 3.6990716064802217`*^9}, {
   3.699078724216774*^9, 3.699078867700185*^9}, {3.699082489004911*^9, 
   3.699082511090889*^9}, {3.699082670289682*^9, 3.699082728327219*^9}, {
   3.699082766605661*^9, 3.699082770521617*^9}, {3.699115754327537*^9, 
   3.699115807328137*^9}, {3.6991159070757627`*^9, 3.6991159088993473`*^9}, {
   3.6991169839147*^9, 3.699117000785721*^9}, {3.6991170890453444`*^9, 
   3.699117176852542*^9}, {3.699117819575487*^9, 3.699117985151059*^9}, {
   3.699118030241253*^9, 3.699118094076108*^9}, {3.699118126450945*^9, 
   3.699118222200925*^9}, {3.699120698287594*^9, 3.6991208714326773`*^9}, {
   3.699120908330203*^9, 3.6991209145319633`*^9}, {3.699121856934012*^9, 
   3.69912190377273*^9}, {3.69912255272232*^9, 3.699122553013619*^9}, {
   3.699122630357299*^9, 3.699122631570973*^9}, {3.6991226747578897`*^9, 
   3.699122779427116*^9}, {3.699122838911161*^9, 3.69912284112737*^9}, {
   3.6991229387201*^9, 3.699122955149105*^9}, {3.6991231798373632`*^9, 
   3.6991232604044447`*^9}, {3.6991234393955517`*^9, 3.699123448043107*^9}, {
   3.699123490339616*^9, 3.699123490541296*^9}, {3.699123568292678*^9, 
   3.699123572590641*^9}, {3.699158509060501*^9, 3.6991585217604017`*^9}, {
   3.699158610537657*^9, 3.699158615193634*^9}, {3.69915876628028*^9, 
   3.699158793990987*^9}, {3.699158830965489*^9, 3.69915902523552*^9}, {
   3.699159091535882*^9, 3.6991590938282948`*^9}, {3.6991591273625317`*^9, 
   3.699159129310577*^9}, {3.699159748271224*^9, 3.699159750167941*^9}, {
   3.6991602333177433`*^9, 3.6991602486251574`*^9}, {3.699160364303212*^9, 
   3.6991604452178288`*^9}, 3.699162667489772*^9, {3.699163472638734*^9, 
   3.699163500733325*^9}, {3.699163578407422*^9, 3.699163593637369*^9}, {
   3.6991636666676407`*^9, 3.699163679407399*^9}, {3.6991637359352818`*^9, 
   3.6991637364422207`*^9}, {3.6991639433552017`*^9, 3.699163945941256*^9}, {
   3.699164001748722*^9, 3.699164031043736*^9}, {3.699165095654883*^9, 
   3.699165122484302*^9}, {3.6991651850189047`*^9, 3.699165229527443*^9}, {
   3.69916525993429*^9, 3.699165260625424*^9}, {3.699165323395945*^9, 
   3.699165364531067*^9}, {3.6991656080253353`*^9, 3.6991656522343493`*^9}, {
   3.699166113832192*^9, 3.699166122554187*^9}, {3.699166294661624*^9, 
   3.699166294946473*^9}, {3.699166373759177*^9, 3.699166373831956*^9}, {
   3.699166445429563*^9, 3.699166447852632*^9}, {3.699166625376067*^9, 
   3.699166628191205*^9}, {3.699169809704504*^9, 3.699169817577928*^9}, {
   3.6991703464870033`*^9, 3.699170347046403*^9}, {3.699174275094791*^9, 
   3.6991742778853893`*^9}, {3.699174310789093*^9, 3.699174376842935*^9}, 
   3.699174903163302*^9, {3.69917500399854*^9, 3.699175005277883*^9}, {
   3.699175479335082*^9, 3.699175480937261*^9}, {3.6991770270035343`*^9, 
   3.699177030315605*^9}, {3.699179850231616*^9, 3.6991799215916348`*^9}, {
   3.699179960000688*^9, 3.699179985998451*^9}, {3.699180019249268*^9, 
   3.699180026212228*^9}, {3.699180057450337*^9, 3.699180147673244*^9}, {
   3.6991801799213543`*^9, 3.699180249048622*^9}, {3.6991803604589367`*^9, 
   3.69918043532733*^9}, {3.699180816891735*^9, 3.699180942115206*^9}, {
   3.699181120850657*^9, 3.699181139539547*^9}, {3.699181247818207*^9, 
   3.6991812531025667`*^9}, {3.699181926368479*^9, 3.699182036087688*^9}, 
   3.699182133491974*^9, {3.699182181023168*^9, 3.699182407960747*^9}, {
   3.6991824682933273`*^9, 3.699182549570982*^9}, {3.699182616716547*^9, 
   3.6991826219762077`*^9}, {3.699182682860256*^9, 3.699182685050076*^9}, {
   3.699182764637176*^9, 3.699182764815228*^9}, {3.6991828004499407`*^9, 
   3.6991828045394087`*^9}, {3.699183027541028*^9, 3.699183034872868*^9}, {
   3.699183077753553*^9, 3.699183079325837*^9}, {3.69918313607274*^9, 
   3.6991831670744057`*^9}, {3.6991832137186127`*^9, 3.699183213927072*^9}, 
   3.699183293449168*^9, {3.69918333597812*^9, 3.6991833364611053`*^9}, {
   3.6991833978080273`*^9, 3.699183400017798*^9}, {3.6991890874547443`*^9, 
   3.6991891068912067`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["Permutations", "Subsection",
 CellChangeTimes->{{3.698657247805627*^9, 3.698657249874631*^9}, {
   3.698660020320443*^9, 3.698660024007678*^9}, 3.698660057635991*^9, 
   3.700469068223215*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PP", "[", 
    RowBox[{"p1_", ",", "p2_"}], "]"}], ":=", 
   RowBox[{"PermutationProduct", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PPlist", "[", 
     RowBox[{"plist1_", ",", "plist2_"}], "]"}], ":=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"PP", "[", 
         RowBox[{
          RowBox[{"plist1", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"plist2", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"L", "[", "plist1", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"L", "[", "plist2", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ListSubPerm", "[", 
     RowBox[{"indToPermute_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"listReduced", " ", "=", " ", 
         RowBox[{"Permutations", "[", "indToPermute", "]"}]}], ",", 
        RowBox[{"positionInIndices", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"indToPermute", ",", "i"}], "]"}], ",", 
             RowBox[{"Position", "[", 
              RowBox[{"indToPermute", ",", "i"}], "]"}], ",", "0"}], "]"}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"indToPermute", ",", "i"}], "]"}], ",", 
            RowBox[{"listReduced", "[", 
             RowBox[{"[", 
              RowBox[{"indexPinv", ",", 
               RowBox[{
                RowBox[{"positionInIndices", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "]"}], ",", 
            "i"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"indexPinv", ",", "1", ",", 
          RowBox[{"Factorial", "[", 
           RowBox[{"L", "[", "indToPermute", "]"}], "]"}]}], "}"}]}], "]"}]}],
      "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ListSubPermAndSign", "[", 
     RowBox[{"indices_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"listPerm", "=", 
        RowBox[{"ListSubPerm", "[", 
         RowBox[{"indices", ",", "n"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Signature", "[", 
           RowBox[{"listPerm", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"listPerm", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"L", "[", "listPerm", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListSubPermAndOne", "[", 
    RowBox[{"indices_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"listPerm", "=", 
       RowBox[{"ListSubPerm", "[", 
        RowBox[{"indices", ",", "n"}], "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"listPerm", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"L", "[", "listPerm", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.698663140864615*^9, 3.698663210149253*^9}, {
  3.698663247180375*^9, 3.698663319146916*^9}, {3.69866346279814*^9, 
  3.69866347695681*^9}, {3.698665250430975*^9, 3.698665256454459*^9}, {
  3.698666738750691*^9, 3.6986668702090073`*^9}, {3.6990349937847347`*^9, 
  3.699035003563113*^9}, {3.699070926973154*^9, 3.69907093024289*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"ListSignPermutationsWithInvariants", "[", 
     RowBox[{"Q_", ",", "indices_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"listPerm", "=", 
        RowBox[{"ListPermutationsWithInvariants", "[", 
         RowBox[{"Q", ",", "indices"}], "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"listPerm", "[", 
          RowBox[{"[", "indexP", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"indexP", ",", "1", ",", 
          RowBox[{"L", "[", "listPerm", "]"}]}], "}"}]}], "]"}]}], "]"}]}], 
   ";"}], "*)"}]], "Input",
 CellChangeTimes->{3.698663317457904*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Operators", "Subsection",
 CellChangeTimes->{{3.697439231877775*^9, 3.697439239059347*^9}, {
   3.698657292181024*^9, 3.698657293006616*^9}, {3.698660060400731*^9, 
   3.698660061733378*^9}, 3.700469070004499*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ActSqPerOnState", "[", 
    RowBox[{"p_", ",", "i_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{"L", "[", "p", "]"}]}], ",", "stateList"}], "}"}], ",", 
     RowBox[{
      RowBox[{"stateList", "=", 
       RowBox[{"ToState", "[", 
        RowBox[{"i", ",", "q", ",", "n"}], "]"}]}], ";", 
      RowBox[{"ToIndex", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"p", "[", 
           RowBox[{"[", 
            RowBox[{"stateList", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "q"}], 
       "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSnPerOnState", "[", 
     RowBox[{"p_", ",", "i_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"L", "[", "p", "]"}]}], ",", "stateList"}], "}"}], ",", 
      RowBox[{
       RowBox[{"stateList", "=", 
        RowBox[{"ToState", "[", 
         RowBox[{"i", ",", "q", ",", "n"}], "]"}]}], ";", 
       RowBox[{"ToIndex", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"stateList", "[", 
            RowBox[{"[", 
             RowBox[{"p", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", "q"}], 
        "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YoungSym", "[", "\[Lambda]indices_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", "=", 
       RowBox[{"SizeYT", "[", "\[Lambda]indices", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListSubPermAndOne", "[", 
        RowBox[{
         RowBox[{"\[Lambda]indices", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"L", "[", 
          RowBox[{"YTtoYD", "[", "\[Lambda]indices", "]"}], "]"}]}], "}"}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YoungASym", "[", "\[Lambda]indices_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", "=", 
        RowBox[{"SizeYT", "[", "\[Lambda]indices", "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ListSubPermAndSign", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TransposeInd", "[", "\[Lambda]indices", "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"YTtoYD", "[", "\[Lambda]indices", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YoungSymRed", "[", "\[Lambda]indices_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", "=", 
       RowBox[{"SizeYT", "[", "\[Lambda]indices", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ListSubPermAndOne", "[", 
        RowBox[{
         RowBox[{"\[Lambda]indices", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"L", "[", 
          RowBox[{"YTtoYD", "[", "\[Lambda]indices", "]"}], "]"}]}], "}"}]}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YoungASymRed", "[", "\[Lambda]indices_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ListSubPermAndSign", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"SizeYT", "[", "\[Lambda]indices", "]"}]}], "]"}], "}"}], "/;", 
    RowBox[{
     RowBox[{"L", "[", "\[Lambda]indices", "]"}], "==", "1"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"YoungASymRed", "[", "\[Lambda]indices_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"q", "=", 
        RowBox[{"SizeYT", "[", "\[Lambda]indices", "]"}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"ListSubPermAndSign", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"TransposeInd", "[", 
            RowBox[{"\[Lambda]indices", "[", 
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "q"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{
           RowBox[{"YTtoYD", "[", "\[Lambda]indices", "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSqPerOnTens", "[", 
     RowBox[{"p_", ",", "tens_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"L", "[", "p", "]"}]}], ",", 
        RowBox[{"pInv", "=", 
         RowBox[{"InversePermutation", "[", "p", "]"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tens", "[", 
         RowBox[{"[", 
          RowBox[{"ActSqPerOnState", "[", 
           RowBox[{"pInv", ",", "iS", ",", "n"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"iS", ",", "1", ",", 
          RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSqLPerOnTens", "[", 
     RowBox[{"listP_", ",", "tens_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"L", "[", 
          RowBox[{"listP", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ",", "imgTens"}], 
       "}"}], ",", 
      RowBox[{"imgTens", " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"listP", "[", 
           RowBox[{"[", 
            RowBox[{"iPer", ",", "1"}], "]"}], "]"}], "*", 
          RowBox[{"ActSqPerOnTens", "[", 
           RowBox[{
            RowBox[{"listP", "[", 
             RowBox[{"[", 
              RowBox[{"iPer", ",", "2"}], "]"}], "]"}], ",", "tens", ",", 
            "n"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"iPer", ",", "1", ",", 
           RowBox[{"L", "[", "listP", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSqLLPerOnTens", "[", 
     RowBox[{"llPer_", ",", "tens_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q", "=", 
         RowBox[{"L", "[", 
          RowBox[{"llPer", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"imgTens", "=", "tens"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"imgTens", " ", "=", " ", 
           RowBox[{"ActSqLPerOnTens", "[", 
            RowBox[{
             RowBox[{"llPer", "[", 
              RowBox[{"[", "iL", "]"}], "]"}], ",", "imgTens", ",", "n"}], 
            "]"}]}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"iL", ",", "1", ",", 
           RowBox[{"L", "[", "llPer", "]"}]}], "}"}]}], "]"}], ";", 
       "imgTens"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSnPerOnTens", "[", 
     RowBox[{"p_", ",", "tens_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"L", "[", "p", "]"}]}], ",", 
        RowBox[{"pInv", "=", 
         RowBox[{"InversePermutation", "[", "p", "]"}]}]}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tens", "[", 
         RowBox[{"[", 
          RowBox[{"ActSnPerOnState", "[", 
           RowBox[{"pInv", ",", "iS", ",", "q"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"iS", ",", "1", ",", 
          RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSnLPerOnTens", "[", 
     RowBox[{"listP_", ",", "tens_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"L", "[", 
          RowBox[{"listP", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "2"}], "]"}], "]"}], "]"}]}], ",", "imgTens"}], 
       "}"}], ",", 
      RowBox[{"imgTens", " ", "=", " ", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"listP", "[", 
           RowBox[{"[", 
            RowBox[{"iPer", ",", "1"}], "]"}], "]"}], "*", 
          RowBox[{"ActSnPerOnTens", "[", 
           RowBox[{
            RowBox[{"listP", "[", 
             RowBox[{"[", 
              RowBox[{"iPer", ",", "2"}], "]"}], "]"}], ",", "tens", ",", 
            "q"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"iPer", ",", "1", ",", 
           RowBox[{"L", "[", "listP", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSnLLPerOnTens", "[", 
     RowBox[{"llPer_", ",", "tens_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", 
         RowBox[{"L", "[", 
          RowBox[{"llPer", "[", 
           RowBox[{"[", 
            RowBox[{"1", ",", "1", ",", "2"}], "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"imgTens", "=", "tens"}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"imgTens", " ", "=", " ", 
           RowBox[{"ActSnLPerOnTens", "[", 
            RowBox[{
             RowBox[{"llPer", "[", 
              RowBox[{"[", "iL", "]"}], "]"}], ",", "imgTens", ",", "q"}], 
            "]"}]}], ";"}], ",", 
         RowBox[{"{", 
          RowBox[{"iL", ",", "1", ",", 
           RowBox[{"L", "[", "llPer", "]"}]}], "}"}]}], "]"}], ";", 
       "imgTens"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FirstLineFactor", "[", 
    RowBox[{"state_", ",", "ind\[Lambda]1_", ",", "Q_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", "ind\[Lambda]1", "]"}], "-", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"state", ",", 
                RowBox[{"ind\[Lambda]1", "[", 
                 RowBox[{"[", "iS", "]"}], "]"}]}], "]"}], ",", "1", ",", 
              "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"iS", ",", "1", ",", 
              RowBox[{"L", "[", "ind\[Lambda]1", "]"}]}], "}"}]}], "]"}], "-",
           "1"}]}], "}"}]}], "]"}], "/", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Q", "-", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n", ",", 
         RowBox[{"n", "+", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"MemberQ", "[", 
               RowBox[{"state", ",", 
                RowBox[{"ind\[Lambda]1", "[", 
                 RowBox[{"[", "iS", "]"}], "]"}]}], "]"}], ",", "1", ",", 
              "0"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"iS", ",", "1", ",", 
              RowBox[{"L", "[", "ind\[Lambda]1", "]"}]}], "}"}]}], "]"}], "-",
           "1"}]}], "}"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ActSymFirstLineOnTens", "[", 
     RowBox[{
     "ind\[Lambda]1_", ",", "tens_", ",", "Q_", ",", "q_", ",", "n_"}], "]"}],
     ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"FirstLineFactor", "[", 
        RowBox[{
         RowBox[{"ToState", "[", 
          RowBox[{"iS", ",", "q", ",", "n"}], "]"}], ",", "ind\[Lambda]1", 
         ",", "Q", ",", "q", ",", "n"}], "]"}], "*", 
       RowBox[{"tens", "[", 
        RowBox[{"[", "iS", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"iS", ",", "1", ",", 
        RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FirstLineFactor", "[", 
   RowBox[{"state_", ",", "ind\[Lambda]1_", ",", "Q_", ",", "q_", ",", "n_"}],
    "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nOutsideFL", "=", 
       RowBox[{"q", "-", 
        RowBox[{"L", "[", "ind\[Lambda]1", "]"}]}]}], ",", 
      RowBox[{"nIndFL", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"state", ",", 
             RowBox[{"ind\[Lambda]1", "[", 
              RowBox[{"[", "iS", "]"}], "]"}]}], "]"}], ",", "1", ",", "0"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"iS", ",", "1", ",", 
           RowBox[{"L", "[", "ind\[Lambda]1", "]"}]}], "}"}]}], "]"}]}]}], 
     "}"}], ",", 
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Q", "-", "nOutsideFL", "-", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "nIndFL", ",", "n"}], "}"}]}], "]"}], "*", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", "ind\[Lambda]1", "]"}], "-", "i"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"nIndFL", "-", "1"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.697440628888485*^9, 3.6974406646907177`*^9}, {
   3.6974407230815153`*^9, 3.6974407547619057`*^9}, {3.6974423268081617`*^9, 
   3.6974426375076103`*^9}, {3.697446028929681*^9, 3.6974461529549303`*^9}, 
   3.697446268328986*^9, {3.697446404506009*^9, 3.697446405708994*^9}, {
   3.697446455679542*^9, 3.697446469505549*^9}, {3.697446565391947*^9, 
   3.697446625618061*^9}, {3.697447042230311*^9, 3.6974470603628607`*^9}, {
   3.697447374971053*^9, 3.697447451350312*^9}, {3.6974475220331793`*^9, 
   3.69744752472626*^9}, {3.6974475609132853`*^9, 3.6974476473353157`*^9}, {
   3.697448028622293*^9, 3.69744805830105*^9}, {3.6974481201972923`*^9, 
   3.697448125886774*^9}, {3.6974482236524763`*^9, 3.697448343371852*^9}, {
   3.6974484393044043`*^9, 3.6974484690449877`*^9}, {3.697448724806677*^9, 
   3.697448747165553*^9}, {3.6974487977325068`*^9, 3.697448959718424*^9}, {
   3.697449014371929*^9, 3.697449185306939*^9}, {3.697449354499208*^9, 
   3.697449354915544*^9}, {3.697449448907795*^9, 3.6974494752483807`*^9}, {
   3.6974498840741177`*^9, 3.6974500946167307`*^9}, {3.697450165221477*^9, 
   3.6974503268340693`*^9}, 3.697450424380734*^9, {3.697450496771524*^9, 
   3.697450511895102*^9}, {3.697450747464913*^9, 3.697450790371646*^9}, {
   3.69745091529837*^9, 3.69745091563802*^9}, {3.6974509999960403`*^9, 
   3.6974510109628677`*^9}, {3.697451325355259*^9, 3.6974514771654377`*^9}, {
   3.697451600496502*^9, 3.69745171102125*^9}, {3.697452298110835*^9, 
   3.697452351947289*^9}, {3.6978254872431517`*^9, 3.697825487484906*^9}, {
   3.697888510505455*^9, 3.697888537807457*^9}, {3.697888597312729*^9, 
   3.697888610573613*^9}, {3.697888649418943*^9, 3.697888721116968*^9}, 
   3.697889103535141*^9, {3.6978893822607107`*^9, 3.6978894985175447`*^9}, {
   3.697889608266944*^9, 3.697889625118578*^9}, {3.6978897131892033`*^9, 
   3.697889731129848*^9}, {3.697889993447625*^9, 3.697890025622512*^9}, {
   3.697890087527442*^9, 3.697890091757615*^9}, {3.6986424793000507`*^9, 
   3.698642499284563*^9}, {3.698642529990149*^9, 3.698642530456365*^9}, {
   3.698642565767337*^9, 3.698642570092894*^9}, {3.6986426276006536`*^9, 
   3.698642717207842*^9}, {3.698643281052966*^9, 3.698643451728167*^9}, {
   3.6986435112612762`*^9, 3.698643598854557*^9}, {3.698643988277584*^9, 
   3.698644002937024*^9}, {3.698644236149969*^9, 3.698644361292659*^9}, {
   3.698644440061453*^9, 3.698644470481153*^9}, {3.698644510106118*^9, 
   3.698644621060594*^9}, {3.698644999994396*^9, 3.6986450084158697`*^9}, {
   3.698645047287263*^9, 3.698645052468432*^9}, {3.6986474108481283`*^9, 
   3.698647503378168*^9}, {3.6986475658642282`*^9, 3.6986475745131702`*^9}, {
   3.698647736884591*^9, 3.698647737003934*^9}, {3.6986483983802567`*^9, 
   3.698648430326627*^9}, {3.698648607323203*^9, 3.698648614898844*^9}, {
   3.698648651298689*^9, 3.698648671630065*^9}, {3.6986487185510798`*^9, 
   3.698648877727178*^9}, {3.698648914675231*^9, 3.698649069574606*^9}, {
   3.698649105502261*^9, 3.698649175143713*^9}, {3.698649244381476*^9, 
   3.698649246317171*^9}, {3.6986492992148237`*^9, 3.698649304555357*^9}, {
   3.6986493492924767`*^9, 3.698649352361362*^9}, {3.698649834616598*^9, 
   3.698649938875454*^9}, {3.69865088542841*^9, 3.6986509417472363`*^9}, {
   3.6986600892211*^9, 3.6986600993635387`*^9}, {3.698661178409791*^9, 
   3.698661180804387*^9}, {3.698662430860482*^9, 3.698662597342593*^9}, 
   3.6986631387459583`*^9, {3.698663309863325*^9, 3.6986634140262938`*^9}, {
   3.698663492040304*^9, 3.698663957498598*^9}, {3.698664023614543*^9, 
   3.698664046404118*^9}, {3.698664137792123*^9, 3.6986642214257298`*^9}, {
   3.698664607950932*^9, 3.698664684061908*^9}, {3.698664767985813*^9, 
   3.698664996947341*^9}, {3.6986651542143307`*^9, 3.6986651547881613`*^9}, {
   3.6986656785428143`*^9, 3.698665690113483*^9}, {3.698665794242017*^9, 
   3.698665833534012*^9}, {3.6986659915016813`*^9, 3.698666011127316*^9}, {
   3.698666084902381*^9, 3.69866610375688*^9}, {3.698666365942905*^9, 
   3.698666404867364*^9}, {3.6986664362140827`*^9, 3.6986664363387747`*^9}, {
   3.6986667035069637`*^9, 3.698666712153561*^9}, {3.698666864807231*^9, 
   3.698666867972789*^9}, {3.698666903212495*^9, 3.69866696445053*^9}, {
   3.698667035509386*^9, 3.69866720069704*^9}, {3.6986681231930847`*^9, 
   3.698668129379367*^9}, {3.69866847926794*^9, 3.698668479631864*^9}, {
   3.698668513244789*^9, 3.698668520543206*^9}, {3.698668752946002*^9, 
   3.698668801228796*^9}, {3.698669245959447*^9, 3.698669295349921*^9}, {
   3.69866933495569*^9, 3.698669342313364*^9}, {3.698669928150427*^9, 
   3.6986699284113483`*^9}, {3.698672286309334*^9, 3.69867228654592*^9}, {
   3.69873364628654*^9, 3.698733764115018*^9}, {3.6988255339877987`*^9, 
   3.698825534167891*^9}, 3.698826526846567*^9, {3.698946710594784*^9, 
   3.698946752657878*^9}, {3.698946847537908*^9, 3.698946898174925*^9}, 
   3.6989474717189293`*^9, {3.6990235061965733`*^9, 3.699023579715518*^9}, {
   3.6990236634075613`*^9, 3.699023760725132*^9}, {3.699023811539104*^9, 
   3.69902383285511*^9}, {3.699023999138054*^9, 3.699024010249251*^9}, {
   3.699024055430332*^9, 3.699024086271161*^9}, {3.699024135871265*^9, 
   3.699024136226632*^9}, {3.699024244427855*^9, 3.699024324052136*^9}, {
   3.699024548729816*^9, 3.699024616211788*^9}, {3.699024711836399*^9, 
   3.699024753380917*^9}, {3.699024807808198*^9, 3.6990248213036537`*^9}, {
   3.699024874883128*^9, 3.6990248755387583`*^9}, {3.699071555706773*^9, 
   3.699071555839875*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FirstOrder", "[", 
     RowBox[{"stateIni_", ",", "\[Lambda]q_", ",", "\[Lambda]n_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"tens", ",", 
        RowBox[{"q", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]q", "]"}]}], ",", 
        RowBox[{"n", "=", 
         RowBox[{"SizeYT", "[", "\[Lambda]n", "]"}]}]}], "}"}], ",", 
      RowBox[{
       RowBox[{"tens", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Kd", "[", 
           RowBox[{"iS", ",", 
            RowBox[{"ToIndex", "[", 
             RowBox[{"stateIni", ",", "q"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"iS", ",", "1", ",", 
            RowBox[{"q", "^", "n"}]}], "}"}]}], "]"}]}], ";", 
       RowBox[{"tens", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]n", "]"}], ",", "tens", ",", 
          "q"}], "]"}]}], ";", 
       RowBox[{"tens", "=", 
        RowBox[{"ActSnLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASym", "[", "\[Lambda]n", "]"}], ",", "tens", ",", 
          "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tens", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungASymRed", "[", "\[Lambda]q", "]"}], ",", "tens", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tens", "=", 
        RowBox[{"ActSqLLPerOnTens", "[", 
         RowBox[{
          RowBox[{"YoungSym", "[", "\[Lambda]q", "]"}], ",", "tens", ",", 
          "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tens", "=", 
        RowBox[{"tens", "*", 
         RowBox[{"(", 
          RowBox[{"1", "/", 
           RowBox[{"Factorial", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"\[Lambda]q", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", 
             RowBox[{"(", 
              RowBox[{"n", "-", "q", "+", 
               RowBox[{"L", "[", 
                RowBox[{"\[Lambda]q", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}]}], "]"}]}], 
          ")"}], 
         RowBox[{"(*", 
          RowBox[{"(", 
           RowBox[{"1", "/", 
            RowBox[{"Factorial", "[", 
             RowBox[{
              RowBox[{"L", "[", 
               RowBox[{"\[Lambda]q", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}], "-", 
              RowBox[{"(", 
               RowBox[{"q", "-", "n"}], ")"}], "-", "1"}], "]"}]}], ")"}], 
          "*)"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Combinatorica`NumberOfTableaux", "[", 
            RowBox[{"YTtoYD", "[", 
             RowBox[{"\[Lambda]q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "]"}], "/", 
           RowBox[{"Factorial", "[", 
            RowBox[{"SizeYT", "[", 
             RowBox[{"\[Lambda]q", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "]"}]}], 
          ")"}]}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eta", "[", "\[Lambda]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Factorial", "[", 
     RowBox[{"SizeYD", "[", "\[Lambda]", "]"}], "]"}], "/", 
    RowBox[{"Combinatorica`NumberOfTableaux", "[", "\[Lambda]", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"etaQ", "[", 
   RowBox[{"\[Lambda]_", ",", "Q_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T\[Lambda]", "=", 
       RowBox[{"TransposeYD", "[", "\[Lambda]", "]"}]}], ",", 
      RowBox[{"n", "=", 
       RowBox[{"SizeYD", "[", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Factorial", "[", 
      RowBox[{"Q", "-", "n", "-", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Q", "-", "n", "+", 
        RowBox[{"T\[Lambda]", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "-", "1", "-", 
        RowBox[{"(", 
         RowBox[{"i", "-", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"\[Lambda]", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], "*", 
     RowBox[{
      RowBox[{"Factorial", "[", 
       RowBox[{"SizeYD", "[", 
        RowBox[{"\[Lambda]", "[", 
         RowBox[{"[", 
          RowBox[{"2", ";;"}], "]"}], "]"}], "]"}], "]"}], "/", 
      RowBox[{"Combinatorica`NumberOfTableaux", "[", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;"}], "]"}], "]"}], "]"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQbbDu6ublfa8dlSqTjoPow/2ZV0G0kVvINRDNI3r/
FojWmPXzMYi+6xAktgJIu1xykAfR/0JsVEH0rjUOYJr7SL0NiJa66WUPooV2
T0oA0T6G1Tkgmqk+ohBEd6T0lYJopeDImWD9CzvAtJ7kJa2jQPrt3I82IFr7
J+8sEG3g3r4ARN/Ntt8OohPmyx8E0d7fok6BaKOIyCsgOkdwyQ0Q/bO57zZY
f4y/xmcgfexoBJj+5CSuB6L3TXAD08cWvJ4IokuZv4JpqUWzZ4Joi+kfwfS3
/F2Oev2vHc8VSLmB6NsHWKbrA2mFI71guqhvz83FQPqe55H7ILpOUv4liPaT
mvgKRAMAMh3Bsw==
  "]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Construction of tensors and determination of the poles", "Section",
 CellChangeTimes->{{3.697438849871676*^9, 3.697438851483884*^9}, {
  3.697440304125987*^9, 3.697440313208*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "Young", " ", "diagramms", " ", "with", " ", "Q", " ", "boxes", " ", "are", 
   " ", "written", " ", "in", " ", "the", " ", "usual", " ", 
   RowBox[{
    RowBox[{"form", " ", "[", 
     RowBox[{
      SubscriptBox["\[Lambda]", "0"], ",", 
      SubscriptBox["\[Lambda]", "1"], ",", "..."}], "]"}], ".", " ", "The"}], 
   " ", "functions", " ", "CoefsSubCanonical", " ", "takes", " ", "two", " ", 
   "arguments", " ", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Lambda]", "Q"], ",", 
     SubscriptBox["\[Lambda]", "N"]}], ")"}], " ", "and", " ", "returns", " ",
    "the", " ", "coefficients", " ", "in", " ", "front", " ", "of", " ", 
   "the", " ", "decomposition", " ", "in", " ", "terms", " ", "of", " ", 
   RowBox[{"suboperators", ".", " ", "The"}], " ", "function", " ", 
   "PrintPoles", " ", "takes", " ", "the", " ", "same", " ", "arguments", " ",
    "and", " ", "return", " ", "our", " ", "the", " ", "prediction", " ", 
   "given", " ", "by", " ", "our", " ", "conjecture", " ", 
   RowBox[{
    RowBox[{"(", "2.57", ")"}], ".", " ", "Several"}], " ", "examples", " ", 
   "are", " ", "given", " ", 
   RowBox[{"below", "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.700470285773087*^9, 3.700470530801166*^9}, {
  3.700550933243495*^9, 3.7005509345288486`*^9}}],

Cell[CellGroupData[{

Cell["N=1", "Subsection",
 CellChangeTimes->{{3.69918510566676*^9, 3.699185107723073*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "1"}], ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185127149312*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", "Q"]}], ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185127948977*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "0.133329`5.576469615304243"}],
  SequenceForm["time : ", 0.133329`5.576469615304243],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.69918512797031*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Q", ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.6991851279895773`*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["N=2", "Subsection",
 CellChangeTimes->{{3.69918510566676*^9, 3.699185107723073*^9}, {
  3.6991851563401527`*^9, 3.6991851564269133`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "2"}], ",", "2"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", "2", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141754682*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "0.21883`5.791651853850864"}],
  SequenceForm["time : ", 0.21883`5.791651853850864],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141770905*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141790752*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141811714*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "2"}], ",", "1", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185162012253*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", "Q"]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699185162439942*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "0.13867`5.593527509048775"}],
  SequenceForm["time : ", 0.13867`5.593527509048775],
  Editable->False]], "Print",
 CellChangeTimes->{3.699185162456246*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Q", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699185162472546*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["N=3", "Subsection",
 CellChangeTimes->{{3.69918510566676*^9, 3.699185107723073*^9}, {
  3.6991851563401527`*^9, 3.699185170229353*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "3"}], ",", "3"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", "3", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}, {3.699185171494873*^9, 3.699185173563676*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175848371*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175865493*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175883027*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "2.183677`6.79073339332916"}],
  SequenceForm["time : ", 2.183677`6.79073339332916],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175899522*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", "Q", "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.6991851759163227`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175933536*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{
  3.6991850322680473`*^9, {3.699185114384016*^9, 3.699185141736244*^9}, 
   3.699185175950688*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "3"}], ",", "2", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851799945908`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.699185180842195*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.6991851808619537`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.699185180878379*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "0.716758`6.306917542462198"}],
  SequenceForm["time : ", 0.716758`6.306917542462198],
  Editable->False]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.699185180894292*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.699185180910041*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.6991851809267063`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185162439942*^9, 3.699185180942441*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "3"}], ",", "1", ",", "1", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851976056147`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "0.26682`5.877763373328551"}],
  SequenceForm["time : ", 0.26682`5.877763373328551],
  Editable->False]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198084758*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Q", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198101572*^9}}]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["N=4", "Subsection",
 CellChangeTimes->{{3.69918510566676*^9, 3.699185107723073*^9}, {
  3.6991851563401527`*^9, 3.699185170229353*^9}, {3.699185219241292*^9, 
  3.6991852193402367`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "4"}], ",", "3", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851799945908`*^9}, {3.699185227900126*^9, 3.699185231532504*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699188362196316*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699188362207898*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699188362228671*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x5", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "3"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.6991883622455587`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x6", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699188362262237*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "162.971063`8.663655491795234"}],
  SequenceForm["time : ", 162.971063`8.663655491795234],
  Editable->False]], "Print",
 CellChangeTimes->{3.699188362278111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ",", "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.6991883622939167`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699188362309005*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699188362323984*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "3"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699188362338983*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6991883623543158`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "4"}], ",", "2", ",", "2"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Profile", "[", 
  RowBox[{"CoefsSubCanonical", "[", 
   RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851976056147`*^9}, {3.699185235721737*^9, 3.6991852429485903`*^9}, {
  3.699188841670998*^9, 3.699188843102768*^9}, {3.699189236547738*^9, 
  3.699189239223536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}, 
   3.69918817621542*^9, {3.699188774782569*^9, 3.6991888007544603`*^9}, 
   3.6991890284596148`*^9, 3.699189245728401*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}, 
   3.69918817621542*^9, {3.699188774782569*^9, 3.6991888007544603`*^9}, 
   3.6991890284596148`*^9, 3.699189245744982*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Profile", "[", "Null", "]"}]], "Output",
 CellChangeTimes->{3.699189245769528*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "6.123037`7.238511877273905"}],
  SequenceForm["time : ", 6.123037`7.238511877273905],
  Editable->False]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}, 
   3.69918817621542*^9, {3.699188774782569*^9, 3.6991888007544603`*^9}, 
   3.6991890284596148`*^9, 3.699189245791456*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}, 
   3.69918817621542*^9, {3.699188774782569*^9, 3.6991888007544603`*^9}, 
   3.6991890284596148`*^9, 3.699189245803773*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{{3.699185194676239*^9, 3.699185198067972*^9}, 
   3.69918817621542*^9, {3.699188774782569*^9, 3.6991888007544603`*^9}, 
   3.6991890284596148`*^9, 3.6991892458211308`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "4"}], ",", "2", ",", "1", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851976056147`*^9}, {3.699185235721737*^9, 3.6991852554150143`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699188199028509*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6991881990410137`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "1", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.6991881990569887`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "7.397721`7.320642941664142"}],
  SequenceForm["time : ", 7.397721`7.320642941664142],
  Editable->False]], "Print",
 CellChangeTimes->{3.699188199073646*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6991881990909157`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699188199107041*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "1", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.699188199127612*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "4"}], ",", "1", ",", "1", ",", "1", ",", "1"}], 
    "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"CoefsSubCanonical", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.6991851976056147`*^9}, {3.699185235721737*^9, 3.699185271010041*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["N=5", "Subsection",
 CellChangeTimes->{{3.69918510566676*^9, 3.699185107723073*^9}, {
  3.6991851563401527`*^9, 3.699185170229353*^9}, {3.699185219241292*^9, 
  3.6991852193402367`*^9}, {3.699604869934767*^9, 3.699604870161152*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "5"}], ",", "3", ",", "2"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefsSubCanonical", "[", 
   RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}, {3.699185171494873*^9, 3.699185173563676*^9}, {
  3.6991852208179293`*^9, 3.6991852243673563`*^9}, {3.6991887223883543`*^9, 
  3.699188747980576*^9}, {3.6991892187274427`*^9, 3.6991892311932297`*^9}, {
  3.6996048781005287`*^9, 3.699604884753429*^9}, {3.699612762553249*^9, 
  3.699612779096698*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699616632080508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "3"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699616632095916*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632139326*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x5", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "3", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632183511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x6", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632229558*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "3852.830913`10.037324943292155"}],
  SequenceForm["time : ", 3852.830913`10.037324943292155],
  Editable->False]], "Print",
 CellChangeTimes->{3.6996166322755632`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ",", "2"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.6996166323220673`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "3"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699616632342443*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632386466*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "3", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632430427*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "6"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699616632474804*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "5"}], ",", "2", ",", "2", ",", "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefsSubCanonical", "[", 
   RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}, {3.699185171494873*^9, 3.699185173563676*^9}, {
  3.6991852208179293`*^9, 3.6991852243673563`*^9}, {3.6991887223883543`*^9, 
  3.699188747980576*^9}, {3.6991892187274427`*^9, 3.6991892311932297`*^9}, {
  3.6996048781005287`*^9, 3.699604884753429*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699605032862164*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"12", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.6996050329061403`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.699605032952673*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "146.960095`8.618744417536528"}],
  SequenceForm["time : ", 146.960095`8.618744417536528],
  Editable->False]], "Print",
 CellChangeTimes->{3.699605032999927*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Q"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "2", ",", "1"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699605033051806*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{3.699605033108178*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.699605033155121*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "5"}], ",", "2", ",", "1", ",", "1", ",", "1"}], 
    "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefsSubCanonical", "[", 
   RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}, {3.699185171494873*^9, 3.699185173563676*^9}, {
  3.6991852208179293`*^9, 3.6991852243673563`*^9}, {3.6991887223883543`*^9, 
  3.699188747980576*^9}, {3.6991892187274427`*^9, 3.6991892311932297`*^9}, {
  3.6996048781005287`*^9, 3.699604884753429*^9}, {3.699607369295301*^9, 
  3.6996073730593224`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "1", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.699607604090598*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x3", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.6996076041143513`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x4", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"24", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "Q"}], ")"}]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699607604128955*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "230.78985`8.81476169838728"}],
  SequenceForm["time : ", 230.78985`8.81476169838728],
  Editable->False]], "Print",
 CellChangeTimes->{3.699607604156867*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ")"}], " ", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], "+", "Q"}], ",", "1", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.699607604170507*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "2", ",", "1", ",", "1"}], "}"}]}],
   "}"}]], "Print",
 CellChangeTimes->{3.6996076041863813`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "5"}], "+", "Q"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.6996076042173147`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Lambda]q", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Q", "-", "5"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}]}], ";", 
  RowBox[{"\[Lambda]n", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t1", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoefsSubCanonical", "[", 
   RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t2", "=", 
   RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<time : \>\"", ",", 
     RowBox[{"t2", "-", "t1"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PrintPoles", "[", 
  RowBox[{"\[Lambda]q", ",", "\[Lambda]n"}], "]"}]}], "Input",
 CellChangeTimes->{{3.699184600604089*^9, 3.699184603008515*^9}, {
  3.699185065980637*^9, 3.699185084012175*^9}, {3.699185121696773*^9, 
  3.699185141182252*^9}, {3.699185171494873*^9, 3.699185173563676*^9}, {
  3.6991852208179293`*^9, 3.6991852243673563`*^9}, {3.6991887223883543`*^9, 
  3.699188747980576*^9}, {3.6991892187274427`*^9, 3.6991892311932297`*^9}, {
  3.6996048781005287`*^9, 3.699604884753429*^9}, {3.6996073783441668`*^9, 
  3.699607381755926*^9}, {3.699609589603816*^9, 3.699609594161882*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x2", "\[Rule]", 
    FractionBox["1", 
     RowBox[{"24", " ", "Q"}]]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699609580571516*^9, 3.69960988189334*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"time : \"\>", "\[InvisibleSpace]", 
   "287.272981`8.909839774536962"}],
  SequenceForm["time : ", 287.272981`8.909839774536962],
  Editable->False]], "Print",
 CellChangeTimes->{3.699609580571516*^9, 3.6996098819001217`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"Q", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], "+", "Q"}], ",", "1", ",", "1", ",", "1", ",", 
     "1"}], "}"}]}], "}"}]], "Print",
 CellChangeTimes->{3.699609580571516*^9, 3.6996098819770823`*^9}]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1386, 855},
WindowMargins->{{0, Automatic}, {Automatic, -1}},
FrontEndVersion->"11.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 2037, 34, 138, "Input"],
Cell[CellGroupData[{
Cell[2462, 51, 200, 3, 64, "Section"],
Cell[2665, 56, 73, 1, 32, "Input"],
Cell[2741, 59, 194, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[2960, 69, 244, 3, 44, "Subsection"],
Cell[3207, 74, 6008, 154, 70, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[9252, 233, 276, 4, 36, "Subsection"],
Cell[9531, 239, 19140, 514, 70, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[28708, 758, 171, 2, 36, "Subsection"],
Cell[28882, 762, 1331, 39, 117, "Input"],
Cell[30216, 803, 41364, 1005, 2091, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[71617, 1813, 198, 3, 36, "Subsection"],
Cell[71818, 1818, 4553, 124, 70, "Input"],
Cell[76374, 1944, 760, 21, 70, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[77171, 1970, 219, 3, 36, "Subsection"],
Cell[77393, 1975, 20240, 500, 70, "Input"],
Cell[97636, 2477, 5315, 141, 70, "Input"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[103000, 2624, 185, 2, 64, "Section"],
Cell[103188, 2628, 1339, 27, 77, "Input"],
Cell[CellGroupData[{
Cell[104552, 2659, 90, 1, 44, "Subsection"],
Cell[CellGroupData[{
Cell[104667, 2664, 992, 26, 70, "Input"],
Cell[CellGroupData[{
Cell[105684, 2694, 243, 7, 70, "Print"],
Cell[105930, 2703, 296, 7, 70, "Print"],
Cell[106229, 2712, 191, 5, 70, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[106481, 2724, 143, 2, 36, "Subsection"],
Cell[CellGroupData[{
Cell[106649, 2730, 992, 26, 159, "Input"],
Cell[CellGroupData[{
Cell[107666, 2760, 358, 11, 38, "Print"],
Cell[108027, 2773, 364, 12, 38, "Print"],
Cell[108394, 2787, 295, 7, 24, "Print"],
Cell[108692, 2796, 286, 9, 24, "Print"],
Cell[108981, 2807, 306, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[109336, 2823, 1027, 27, 159, "Input"],
Cell[CellGroupData[{
Cell[110388, 2854, 265, 9, 38, "Print"],
Cell[110656, 2865, 244, 6, 24, "Print"],
Cell[110903, 2873, 211, 7, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[111175, 2887, 141, 2, 36, "Subsection"],
Cell[CellGroupData[{
Cell[111341, 2893, 1038, 26, 158, "Input"],
Cell[CellGroupData[{
Cell[112404, 2923, 473, 15, 38, "Print"],
Cell[112880, 2940, 536, 18, 38, "Print"],
Cell[113419, 2960, 447, 15, 38, "Print"],
Cell[113869, 2977, 321, 8, 24, "Print"],
Cell[114193, 2987, 397, 13, 24, "Print"],
Cell[114593, 3002, 458, 16, 24, "Print"],
Cell[115054, 3020, 332, 11, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[115435, 3037, 1029, 27, 158, "Input"],
Cell[CellGroupData[{
Cell[116489, 3068, 394, 13, 38, "Print"],
Cell[116886, 3083, 396, 13, 38, "Print"],
Cell[117285, 3098, 407, 14, 38, "Print"],
Cell[117695, 3114, 270, 6, 24, "Print"],
Cell[117968, 3122, 332, 11, 24, "Print"],
Cell[118303, 3135, 281, 9, 24, "Print"],
Cell[118587, 3146, 292, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[118928, 3162, 1052, 28, 158, "Input"],
Cell[CellGroupData[{
Cell[120005, 3194, 328, 11, 38, "Print"],
Cell[120336, 3207, 268, 6, 24, "Print"],
Cell[120607, 3215, 248, 8, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[120916, 3230, 192, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[121133, 3237, 1075, 27, 159, "Input"],
Cell[CellGroupData[{
Cell[122233, 3268, 469, 16, 38, "Print"],
Cell[122705, 3286, 459, 16, 38, "Print"],
Cell[123167, 3304, 472, 17, 38, "Print"],
Cell[123642, 3323, 372, 13, 38, "Print"],
Cell[124017, 3338, 383, 14, 38, "Print"],
Cell[124403, 3354, 250, 6, 24, "Print"],
Cell[124656, 3362, 393, 14, 24, "Print"],
Cell[125052, 3378, 381, 14, 24, "Print"],
Cell[125436, 3394, 394, 15, 24, "Print"],
Cell[125833, 3411, 255, 9, 24, "Print"],
Cell[126091, 3422, 270, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[126410, 3438, 1213, 31, 159, "Input"],
Cell[CellGroupData[{
Cell[127648, 3473, 606, 18, 38, "Print"],
Cell[128257, 3493, 530, 16, 38, "Print"]
}, Open  ]],
Cell[128802, 3512, 106, 2, 32, "Output"],
Cell[CellGroupData[{
Cell[128933, 3518, 393, 8, 24, "Print"],
Cell[129329, 3528, 528, 16, 24, "Print"],
Cell[129860, 3546, 417, 12, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[130326, 3564, 1100, 28, 159, "Input"],
Cell[CellGroupData[{
Cell[131451, 3596, 393, 14, 38, "Print"],
Cell[131847, 3612, 385, 14, 38, "Print"],
Cell[132235, 3628, 395, 14, 38, "Print"],
Cell[132633, 3644, 246, 6, 24, "Print"],
Cell[132882, 3652, 323, 12, 24, "Print"],
Cell[133208, 3666, 268, 10, 24, "Print"],
Cell[133479, 3678, 278, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[133784, 3692, 1123, 29, 159, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[134944, 3726, 238, 3, 36, "Subsection"],
Cell[CellGroupData[{
Cell[135207, 3733, 1349, 33, 158, "Input"],
Cell[CellGroupData[{
Cell[136581, 3770, 548, 19, 38, "Print"],
Cell[137132, 3791, 460, 16, 38, "Print"],
Cell[137595, 3809, 472, 17, 38, "Print"],
Cell[138070, 3828, 383, 14, 38, "Print"],
Cell[138456, 3844, 384, 14, 38, "Print"],
Cell[138843, 3860, 256, 6, 24, "Print"],
Cell[139102, 3868, 466, 17, 24, "Print"],
Cell[139571, 3887, 381, 14, 24, "Print"],
Cell[139955, 3903, 394, 15, 24, "Print"],
Cell[140352, 3920, 268, 10, 24, "Print"],
Cell[140623, 3932, 268, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140940, 3948, 1323, 33, 158, "Input"],
Cell[CellGroupData[{
Cell[142288, 3985, 472, 17, 38, "Print"],
Cell[142763, 4004, 386, 14, 38, "Print"],
Cell[143152, 4020, 393, 14, 38, "Print"],
Cell[143548, 4036, 250, 6, 24, "Print"],
Cell[143801, 4044, 394, 15, 24, "Print"],
Cell[144198, 4061, 268, 10, 24, "Print"],
Cell[144469, 4073, 278, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[144796, 4089, 1399, 35, 158, "Input"],
Cell[CellGroupData[{
Cell[146220, 4128, 403, 14, 38, "Print"],
Cell[146626, 4144, 395, 14, 38, "Print"],
Cell[147024, 4160, 407, 14, 38, "Print"],
Cell[147434, 4176, 246, 6, 24, "Print"],
Cell[147683, 4184, 331, 12, 24, "Print"],
Cell[148017, 4198, 280, 10, 24, "Print"],
Cell[148300, 4210, 293, 10, 24, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148642, 4226, 1466, 35, 158, "Input"],
Cell[CellGroupData[{
Cell[150133, 4265, 349, 11, 38, "Print"],
Cell[150485, 4278, 274, 6, 24, "Print"],
Cell[150762, 4286, 271, 8, 24, "Print"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


